Fast Userspace Networking for the Rest of Us

After a decade of research in userspace network stacks, why do new solutions remain inaccessible to most developers? We argue that this is because they ignored (1) the hardware constraints of public cloud NICs (vNICs) and (2) the flexibility required by applications. Concerning the former, state-of-the-art proposals rely on specific NIC features (e.g., flow steering, deep buffers) that are not broadly available in vNICs. As for the latter, most of these stacks enforce a restrictive execution model that does not align well with cloud application requirements. We propose a new userspace network stack, Machnet, built for public cloud VMs. Central to Machnet is a new ''Least Common Denominator'' model, a conceptual NIC with a minimal feature set supported by all kernel-bypass vNICs. The challenge is to build a new solution with performance comparable to existing stacks while relying only on basic features (e.g., no flow steering, no RSS reconfiguration). Machnet uses a microkernel design to provide higher flexibility in application execution compared to a library OS design; we show that microkernels' inter-process communication overhead is negligible on large cloud networks.

==> figures/crop.sh <==
#!/bin/bash


pdfcrop $1/$2 output.pdf
mv output.pdf $1/$2


==> figures/eval-blocking-none-blocking/blocking-vs-non_blocking/bargraph.py <==
import matplotlib.pyplot as plt

# data
cores = [1, 2, 4]
blocking_p999 =[244,231,283]
non_blocking_p999 = [22, 17023, 27903]

blocking_p99 = [25,31,51]
non_blocking_p99=[18,15871,24063]

blocking_median = [11,15,25]
non_blocking_median = [6,7,14911]

# X-axis positions for the bars
import numpy as np
x = np.arange(len(cores))  # the label locations
width = 0.2  # the width of the bars

# Creating the bar chart
plt.figure(figsize=(10, 6))
bars1 = plt.bar(x - width/2, blocking_p99, width, label='Blocking',color='blue')
bars2 = plt.bar(x + width/2, non_blocking_p99, width, label='Non-blocking',color='green')

# Adding titles and labels
plt.xlabel('Threads')
plt.ylabel('Latency(us)')
# plt.title('Sales C')
plt.xticks(x, cores)  # Set the x-ticks to be the product names
plt.legend()
plt.yscale('log')

# Displaying the plot
plt.savefig("p99.png")


==> figures/eval-blocking-none-blocking/blocking-vs-non_blocking/plot__non_blocking_server_cpu_vs_time.py <==
import pandas as pd
import matplotlib.pyplot as plt

# Reading the data from 'data.csv'
df = pd.read_csv('data.csv')

# Convert time to pandas datetime for better plotting

# Replotting with 'tput' on the x-axis and 'total' on the y-axis
plt.figure(figsize=(10, 6))
plt.plot(df['tput'], df['total'], linestyle='-',label='Blocking server')

plt.axhline(y=100, color='r', linestyle='-', label='Non-blocking server')

plt.ylim(bottom=0)

# Formatting the y-axis labels to show percentage
plt.gca().yaxis.set_major_formatter(plt.FuncFormatter(lambda x, _: f'{x}%'))

plt.grid(True)
plt.xlabel('Throughput')
plt.ylabel('CPU utilization')
plt.title('CPU utilization vs Throughput')
plt.legend()
plt.tight_layout()

# Show plot
plt.savefig('(non)blocking_server_cpu_vs_time.pdf')




==> figures/small_rpc_tput/do.sh <==
#!/bin/bash
source $(dirname $0)/../../os.sh

make clean
make

if [ $# -eq 0 ]
  then
	$evince_or_open plot.pdf &
fi


==> figures/vs_erpc_latency/do.sh <==
python3 plot.py
open plot.pdf


==> figures/vs_erpc_latency/plot.py <==
import matplotlib.pyplot as plt
from matplotlib.ticker import AutoMinorLocator

import numpy as np

c_graph_fontsize = 14
color_red="#d7191c"
color_blue="#377eb8"

# Read data from data.txt
with open('data.txt', 'r') as f:
    lines = f.readlines()[1:] # Skip the header
    systems = [line.split()[0] for line in lines]
    data = np.array([[int(x) for x in line.split()[1:]] for line in lines])

# Data
response_times = ['64B_median', '64B_99', '64B_99.9', '8kB_median', '8kB_99', '8kB_99.9']

# Create a bar plot
fig, ax = plt.subplots(figsize=(10, 6))
bar_width = 0.35
x = np.arange(len(response_times))

# Customize bars
for i, system in enumerate(systems):
    if system == 'eRPC':
        bars = ax.bar(x + i * bar_width, data[i], width=bar_width, label=system, color=color_red, hatch='//')
    else:
        ax.bar(x + i * bar_width, data[i], width=bar_width, label=system, color=color_blue)


# Customize plot appearance
ax.set_title("Latency comparison of NSaaS and eRPC with 64B requests", fontsize=c_graph_fontsize)
ax.set_xlabel("Response Time Categories", fontsize=c_graph_fontsize)
ax.set_ylabel("Latency (us)", fontsize=c_graph_fontsize)
ax.set_xticks(x + bar_width / 2)
ax.set_xticklabels(response_times, fontsize=c_graph_fontsize)
ax.legend(fontsize=c_graph_fontsize)

ax.tick_params(axis='y', labelsize=c_graph_fontsize)

# Minor axes
ax.yaxis.set_minor_locator(AutoMinorLocator())
ax.grid(which='both', linestyle=':', linewidth=0.5)
ax.grid(which='minor', alpha=0.2)
ax.grid(which='major', alpha=0.5)

# Save plot as a PDF file
plt.savefig('plot.pdf', bbox_inches='tight')


==> foo.sh <==
#!/bin/bash
source $(dirname $0)/os.sh

make
#   grep "[A-Z]\." *.tex
$evince_or_open paper.pdf &


==> os.sh <==
# OS-specific stuff
case "$(uname -s)" in
	Darwin)
    	export evince_or_open="open"
		;;
	Linux)
		export evince_or_open="evince"
		;;
esac


